Giant radio galaxies - II. Tracers of large-scale structure

We have carried out optical spectroscopy with the Anglo-Australian Telescope for 24,726 objects surrounding a sample of 19 Giant Radio Galaxies (GRGs) selected to have redshifts in the range 0.05 to 0.15 and projected linear sizes from 0.8 to 3.2 Mpc. Such radio galaxies are ideal candidates to study the Warm-Hot Intergalactic Medium (WHIM) because their radio lobes extend beyond the ISM and halos of their host galaxies, and into the tenuous IGM. We were able to measure redshifts for 9,076 galaxies. Radio imaging of each GRG, including high-sensitivity, wideband radio observations from the Australia Telescope Compact Array for 12 GRGs and host optical spectra (presented in a previous paper, Malarecki et al. 2013), is used in conjunction with the surrounding galaxy redshifts to trace large-scale structure. We find that the mean galaxy number overdensity in volumes of ~700 Mpc$^3$ near the GRG host galaxies is ~70 indicating an overdense but non-virialized environment. A Fourier component analysis is used to quantify the anisotropy in the surrounding galaxy distribution. For GRGs with radio components offset from the radio axis, there is a clear influence of the environment with lobes appearing to be deflected away from overdensities in the surrounding medium. Furthermore, the GRG lobes tend to be normal to the plane defined by the galaxy neighbourhood close to the host. This indicates the tendency for lobes to grow to giant sizes in directions that avoid dense regions on both small and large scales.

==> anc/appendices.tex <==
\documentclass[useAMS,usenatbib]{mn2e}
%\documentclass{article}
%\usepackage[top=2cm, bottom=2cm, left=2cm, right=2cm]{geometry}
\usepackage{amsmath, amssymb, mathtools}
\usepackage{graphicx}
\usepackage{times}
%\usepackage{ccaption}

\pubyear{2015}

\begin{document}
\label{firstpage}

\appendix
\section{Redshift completeness plots}
\label{sec:Completeness_plots}

Fig.~\ref{fig:Completeness_plots_appendix} shows $b_{\mathrm{J}}$ apparent magnitude distributions of spectroscopically classified objects for all fields (restricted to a $0.8^{\circ}$ radius), overlaid on the corresponding distribution of SuperCOSMOS targets.

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0034-6639_counts} &
      \includegraphics[width=0.5\hsize]{images/J0116-473_counts} \\
      \includegraphics[width=0.5\hsize]{images/B0319-454_counts} &
      \includegraphics[width=0.5\hsize]{images/J0331-7710_counts} \\
\end{tabular}
\caption{Completeness plots for each GRG field showing the apparent magnitude distribution of all possible SuperCOSMOS targets (including both galaxies and contaminating stars; shown in hatched cyan), all observed SuperCOSMOS objects (densely hatched green) and redshift-confirmed galaxies (magenta). The inset plots show the fraction of observed SuperCOSMOS targets against radius (measured in intervals of $0.1^{\circ}$) from the given field centre. The dashed line indicates the completeness radius of $0.8^{\circ}$.}
\label{fig:Completeness_plots_appendix}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0400-8456_counts} &
      \includegraphics[width=0.5\hsize]{images/J0459-528_counts} \\
      \includegraphics[width=0.5\hsize]{images/B0503-286_counts} &
      \includegraphics[width=0.5\hsize]{images/B0511-305_counts} \\
\end{tabular}
\contcaption{Target completeness plots for each GRG field.}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0515-8100_counts} &
      \includegraphics[width=0.5\hsize]{images/B0703-451_counts} \\
      \includegraphics[width=0.5\hsize]{images/B0707-359_counts} &
      \includegraphics[width=0.5\hsize]{images/J0746-5702_counts} \\
\end{tabular}
\contcaption{Target completeness plots for each GRG field.}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0843-7007_counts} &
      \includegraphics[width=0.5\hsize]{images/B1302-325_counts} \\
      \includegraphics[width=0.5\hsize]{images/B1308-441_counts} &
      \includegraphics[width=0.5\hsize]{images/B1545-321_counts} \\
\end{tabular}
\contcaption{Target completeness plots for each GRG field.}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J2018-556_counts} &
      \includegraphics[width=0.5\hsize]{images/J2159-7219_counts} \\
      \multicolumn{2}{c}{\includegraphics[width=0.5\hsize]{images/B2356-611_counts}}
\end{tabular}
\contcaption{Target completeness plots for each GRG field.}
\end{figure*}

\section{Observed redshift distributions}
\label{sec:Redshift_histograms}

Fig.~\ref{fig:Redshift_distributions} presents redshift distributions about each GRG host optical galaxy from our spectroscopic observations with the AAOmega spectrograph on the Anglo-Australian Telescope (AAT). The median redshift offset from the GRG host at which the surrounding galaxy distribution approaches zero is $0.003$ in both directions. Hence, this offset is used to define the extent of the cylinders in the Fourier component analysis (see section~4).

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0034-6639_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/J0116-473_redshift_distribution} \\
      \includegraphics[width=0.5\hsize]{images/B0319-454_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/J0331-7710_redshift_distribution} \\
\end{tabular}
\caption{Redshift distributions for each GRG field (in intervals of 0.003; shown in hatched cyan) within a redshift offset of $|\Delta z| \leq 0.03$ from the redshift of the host optical galaxy, which is indicated in magenta.}
\label{fig:Redshift_distributions}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0400-8456_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/J0459-528_redshift_distribution} \\
      \includegraphics[width=0.5\hsize]{images/B0503-286_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/B0511-305_redshift_distribution} \\
\end{tabular}
\contcaption{Redshift distributions for each GRG field.}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0515-8100_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/B0703-451_redshift_distribution} \\
      \includegraphics[width=0.5\hsize]{images/B0707-359_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/J0746-5702_redshift_distribution} \\
\end{tabular}
\contcaption{Redshift distributions for each GRG field.}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J0843-7007_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/B1302-325_redshift_distribution} \\
      \includegraphics[width=0.5\hsize]{images/B1308-441_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/B1545-321_redshift_distribution} \\
\end{tabular}
\contcaption{Redshift distributions for each GRG field.}
\end{figure*}

\begin{figure*}
  \centering
  \begin{tabular}{ll}
      \includegraphics[width=0.5\hsize]{images/J2018-556_redshift_distribution} &
      \includegraphics[width=0.5\hsize]{images/J2159-7219_redshift_distribution} \\
      \multicolumn{2}{c}{\includegraphics[width=0.5\hsize]{images/B2356-611_redshift_distribution}}
\end{tabular}
\contcaption{Redshift distributions for each GRG field.}
\end{figure*}

\section{Stellar mass-weighted Fourier component results}
\label{sec:Stellar_mass_weighted_Fourier_components}

Table~\ref{tbl:Fourier_Components_mass_weighted} provides the results of the Fourier component analysis with weights applied to each galaxy equal to stellar mass. In particular, we set the value of the weight factor $w_i$ for galaxy $i$ (see equation 5) equal to the $g-r$ photometric stellar mass for that galaxy. All fields included in Table~6 (for which $w_i = 1$) are retained for comparison. Similarly, Table~\ref{tbl:stacked_mass_weighted} is the stellar mass-weighted counterpart of Table~7.

\begin{table*} 
 \caption{Fourier components and estimates of their errors for the complete sample of giant radio galaxies. Optical galaxies detected in cylindrical volumes of 2-Mpc radius (unless otherwise noted) are stellar mass-weighted. A redshift range of $|\Delta z|\leq0.003$ is used to define the extent of the cylindrical volume surrounding the host galaxy. The corresponding physical length is determined using the Hubble constant at the given host galaxy redshift and this length is used for all reference volumes placed throughout the field. Only galaxies brighter than the limiting magnitude for each field are included in the Fourier component analysis. Entries for stacked fields denoted `Abs. mag. lim.' as well as all $a_0$ parameters are computed with a faint absolute magnitude limit of $-19.49$~mag applied. The number of observed galaxies within the host volume and all reference volumes are also listed. Measurements that are significant at the 3$\sigma$ level appear in bold typeface. Error estimates for $a_2$ to $a_5$ are computed using Jackknife resampling of galaxies in the host volume (see section~3.4 for details).}\label{tbl:Fourier_Components_mass_weighted}
 \begin{tabular}{l@{}c@{ }c@{}rrrrrrr}
  \hline
                                            &\multicolumn{2}{c}{Number of galaxies}&     &                                                                     & \multicolumn{2}{c}{Dipole} & \multicolumn{2}{c}{Quadrupole}\\
   Field                            &  host vol. &  random vols & $a_0$&  \multicolumn{1}{c}{$a_1$}        &     \multicolumn{1}{c}{$a_2$}             & \multicolumn{1}{c}{$a_3$}                       & \multicolumn{1}{c}{$a_4$}       & \multicolumn{1}{c}{$a_5$} \\
\hline
\multicolumn{6}{l}{(a) \emph{Asymmetric radio lobes}}\\
J0116--473 & $3$ & $40$ & $0.32$ & $2.08\pm2.65$ & $0.04\pm0.46$ & $-1.79\pm0.76$ & $-0.36\pm0.81$ & $1.25\pm0.69$ \\
B0319--454 & $15$ & $55$ & $0.61$ & $0.69\pm0.81$ & $0.11\pm0.19$ & $0.34\pm0.20$ & $0.16\pm0.28$ & $0.01\pm0.08$ \\
J0331--7710$^a$ & $2$ & $7$ & $-$ & $\pmb{2.07\pm0.68}$ & $-0.30\pm0.32$ & $\pmb{-2.04\pm0.64}$ & $0.58\pm0.53$ & $1.98\pm0.78$ \\
B0503--286 & $27$ & $2$ & $0.90$ & $\pmb{296.39\pm1.63}$ & $-37.56\pm53.79$ & $-188.32\pm80.91$ & $128.86\pm61.74$ & $117.30\pm76.55$ \\
B0511--305$^b$ & $10$ & $8$ & $-$ & $\pmb{129.81\pm2.28}$ & $53.39\pm50.24$ & $37.33\pm37.07$ & $63.73\pm51.76$ & $-46.60\pm32.24$ \\
B0511--305 & $19$ & $6$ & $0.40$ & $\pmb{12.62\pm1.06}$ & $3.30\pm3.75$ & $1.66\pm3.04$ & $2.27\pm4.08$ & $-1.64\pm2.63$ \\
B0703--451$^c$ & $2$ & $41$ & $-$ & $4.11\pm1.68$ & $0.78\pm0.86$ & $2.56\pm0.91$ & $-1.31\pm0.82$ & $0.86\pm0.92$ \\
B0707--359$^d$ & $0$ & $3$ & $-$ & $-$ & $-$ & $-$ & $-$ & $-$ \\
B1308--441 & $146$ & $49$ & $2.62$ & $\pmb{16.22\pm0.90}$ & $2.42\pm1.79$ & $-5.54\pm3.15$ & $\pmb{-6.68\pm2.04}$ & $1.63\pm2.98$ \\
\\
Asymmetric stacked$^e$ & $207$ & $122$ & $-$ & $\pmb{6.38\pm0.57}$ & $0.54\pm0.53$ & $-2.32\pm0.93$ & $-0.77\pm0.69$ & $1.27\pm0.83$ \\
Abs. mag. lim. stack$^{ef}$ & $47$ & $42$ & $-$ & $\pmb{7.28\pm0.72}$ & $0.42\pm0.87$ & $-2.88\pm1.34$ & $-0.46\pm1.19$ & $1.85\pm1.11$ \\
\hline
\multicolumn{6}{l}{(b) \emph{Symmetric radio lobes}}\\
J0034--6639 & $15$ & $21$ & $0.83$ & $\pmb{23.44\pm1.23}$ & $0.56\pm6.24$ & $-1.18\pm3.14$ & $10.73\pm4.16$ & $\pmb{-13.21\pm3.68}$ \\
J0400--8456 & $6$ & $19$ & $0.41$ & $\pmb{29.28\pm1.78}$ & $27.15\pm22.27$ & $7.51\pm6.01$ & $14.10\pm11.63$ & $-23.46\pm20.07$ \\
J0459--528 & $36$ & $12$ & $1.74$ & $\pmb{43.45\pm1.06}$ & $21.29\pm8.12$ & $-1.47\pm7.85$ & $2.00\pm10.50$ & $-6.25\pm5.34$ \\
J0515--8100 & $2$ & $8$ & $0.00$ & $2.77\pm1.19$ & $1.23\pm0.68$ & $-2.00\pm0.73$ & $-1.19\pm1.08$ & $0.37\pm0.40$ \\
J0515--8100$^a$ & $6$ & $17$ & $-$ & $2.00\pm1.23$ & $1.14\pm0.86$ & $-0.35\pm0.45$ & $0.29\pm0.39$ & $-0.35\pm0.98$ \\
J0746--5702 & $2$ & $9$ & $-$ & $3.97\pm3.45$ & $2.63\pm5.38$ & $-0.05\pm3.17$ & $-0.69\pm3.45$ & $-3.88\pm3.59$ \\
J0843--7007 & $2$ & $19$ & $-$ & $3.67\pm1.28$ & $0.73\pm1.13$ & $3.58\pm1.52$ & $1.41\pm1.71$ & $\pmb{3.33\pm1.11}$ \\
B1302--325 & $4$ & $16$ & $-$ & $\pmb{7.84\pm2.16}$ & $-3.92\pm2.86$ & $-0.25\pm1.84$ & $3.01\pm1.02$ & $-2.30\pm3.27$ \\
B1545--321 & $3$ & $24$ & $0.21$ & $0.67\pm1.69$ & $\pmb{0.34\pm0.09}$ & $-0.02\pm0.28$ & $0.25\pm0.23$ & $0.25\pm0.18$ \\
J2018--556 & $26$ & $11$ & $0.61$ & $\pmb{48.21\pm1.73}$ & $\pmb{-25.95\pm8.11}$ & $15.28\pm8.99$ & $-13.35\pm9.20$ & $0.63\pm9.43$ \\
J2159--7219 & $18$ & $16$ & $1.03$ & $\pmb{11.74\pm1.12}$ & $0.53\pm2.32$ & $0.38\pm2.08$ & $1.11\pm2.50$ & $-0.22\pm1.84$ \\
B2356--611 & $63$ & $13$ & $1.95$ & $\pmb{49.37\pm1.82}$ & $19.24\pm7.16$ & $11.07\pm6.91$ & $24.77\pm8.49$ & $-2.57\pm5.00$ \\
\\
Symmetric stacked & $176$ & $69$ & $-$ & $\pmb{16.23\pm0.69}$ & $\pmb{5.69\pm1.89}$ & $2.75\pm1.67$ & $\pmb{6.73\pm2.11}$ & $-2.01\pm1.36$ \\
Abs. mag. lim. stack$^{fg}$ & $66$ & $32$ & $-$ & $\pmb{14.12\pm0.74}$ & $\pmb{6.54\pm2.12}$ & $3.17\pm1.94$ & $6.88\pm2.46$ & $-1.72\pm1.49$ \\
\hline
\multicolumn{6}{l}{(c) \emph{All sources}}\\
Abs. mag. lim. stack$^{efg}$ & $113$ & $70$ & $-$ & $\pmb{12.82\pm0.55}$ & $\pmb{4.92\pm1.62}$ & $1.32\pm1.52$ & $4.87\pm1.90$ & $-0.62\pm1.17$ \\
  \hline
 \end{tabular}
 
  \medskip
  \begin{flushleft}
  Notes -- $^a$ using 3-Mpc radius cylinders; $^b$ using 1-Mpc radius cylinders; $^c$ the host galaxy of B0703--451 is in doubt - we assume the redshift of the optical galaxy at the GRG centroid ($z=0.1242$) for the individual field Fourier component values but exclude it from the stacked fields; $^d$ no galaxies were detected in the host volume and so Fourier component values could not be computed; $^e$ excluding B0703--451, B0707--359; $^f$a faint absolute magnitude threshold of $M_{\mathrm{B}} = -19.49$~mag was applied to all constituent fields; $^g$ the three most poorly sampled GRG fields (J0746--5702, J0843--7007 and B1302--325) were excluded as their observational completeness did not reach the faint absolute magnitude limit.
  \end{flushleft}
\end{table*}

\begin{table*}
 \caption{Fourier component values for co-added optical fields surrounding giant radio galaxies grouped according to morphology, including varying evidence of restarted nuclear activity, extended radio components and non-collinear lobes. The stacked fields are centred on the respective GRG host galaxy, aligned longer lobe to north and fields indicated with $\dagger$ are inverted east-west to align offset radio components. Optical galaxies detected in cylindrical volumes of 2-Mpc radius are stellar mass-weighted. A redshift range of $|\Delta z|\leq0.003$ is used to define the extent of the cylinder surrounding the stacked field host galaxy with a redshift of 0.1 (the mean GRG host optical galaxy redshift). The corresponding physical length is used for all reference volumes placed throughout the field. The stacked fields are restricted to galaxies brighter than an absolute magnitude of $M_B=-19.49$~mag to address differences in observational completeness between fields. We exclude the fields J0746--5702, J0843--7007 and B1302--325 with limiting magnitudes brighter than this absolute magnitude limit, as well as B0703--451 due to uncertainty in the host ID and B0707--359 due to excess masking of bright stars at low Galactic latitude. Measurements that are significant at the 3$\sigma$ level appear in bold typeface.}\label{tbl:stacked_mass_weighted}
 \begin{tabular}{l@{}c@{ }c@{}rrrrrr}
  \hline
                                            &\multicolumn{2}{c}{Number of galaxies}&                                                                     & \multicolumn{2}{c}{Dipole} & \multicolumn{2}{c}{Quadrupole}\\
   Stacked field                            & host vol. &  random vols &  \multicolumn{1}{c}{$a_1$}        &     \multicolumn{1}{c}{$a_2$}             & \multicolumn{1}{c}{$a_3$}                       & \multicolumn{1}{c}{$a_4$}       & \multicolumn{1}{c}{$a_5$} \\
  \hline
(a) strong evidence of restarted nuclear activity$^a$ & $33$ & $25$ & $\pmb{5.59\pm1.17}$ & $0.27\pm0.85$ & $-0.98\pm1.02$ & $1.13\pm0.91$ & $-0.50\pm0.95$ \\
(b) some evidence of restarted nuclear activity$^b$ & $30$ & $6$ & $\pmb{58.19\pm0.36}$ & $28.94\pm16.11$ & $-9.54\pm9.22$ & $18.96\pm11.40$ & $-8.81\pm15.17$ \\
(c) no evidence of restarted nuclear activity$^c$ & $50$ & $39$ & $\pmb{14.74\pm1.13}$ & $6.31\pm2.43$ & $3.50\pm2.41$ & $6.40\pm3.06$ & $-0.17\pm1.60$ \\
(d) lobe structure offset from the jet axis$^d$ & $70$ & $43$ & $\pmb{16.38\pm1.02}$ & $-6.34\pm2.44$ & $2.10\pm2.31$ & $\pmb{-8.76\pm2.78}$ & $-0.21\pm1.77$ \\
\hspace*{3mm}(e) an extension on only one side of the jet axis$^e$ & $25$ & $29$ & $\pmb{15.85\pm1.47}$ & $-7.24\pm2.73$ & $4.79\pm2.75$ & $-8.74\pm3.38$ & $-0.47\pm1.88$ \\
\hspace*{3mm}(f) non-collinear lobes$^f$ & $45$ & $17$ & $\pmb{15.88\pm0.91}$ & $-3.28\pm3.62$ & $-5.07\pm2.59$ & $\pmb{-7.80\pm2.47}$ & $0.46\pm3.63$ \\
(g) collinear lobes$^g$ & $43$ & $29$ & $\pmb{6.29\pm1.26}$ & $1.66\pm0.96$ & $-0.09\pm0.76$ & $1.23\pm1.01$ & $-1.34\pm0.68$ \\
  \hline
 \end{tabular}
  
  \medskip
  \begin{flushleft}
  $^a$ J0034--6639, J0116--473, B0511--305, B1545--321, J2018--556 and J2159--7219\\
  $^b$ J0331--7710, J0400--8456, J0459--528 and B0503--286 \\
  $^c$ B0319--454, J0515--8100, B1308--441 and B2356--611\\
  $^d$ J0116--473, B0319--454, J0400--8456$\dagger$, B0503--286$\dagger$, B0511--305$\dagger$, J0515--8100, B1308--441 and B2356--611$\dagger$\\
  $^e$ B0319--454 and B2356--611$\dagger$\\
  $^f$ J0116--473, J0400--8456$\dagger$, B0503--286$\dagger$, B0511--305$\dagger$, J0515--8100 and B1308--441\\
  $^g$ J0034--6639, J0331--7710, J0459--528, B1545--321, J2018--556 and J2159--7219
  \end{flushleft}
\end{table*}

\label{lastpage}
\end{document}

